The Tarantula Massive Binary Monitoring VI: Characterisation of hidden companions in 51 single-lined O-type binaries, a flat mass-ratio distribution, and black-hole binary candidates

We aim to hunt for massive binaries hosting a black hole companion (OB+BH) and establish the natal mass-ratio distribution of massive stars at the subsolar metallicity environment of the Large Magellanic Cloud (LMC). We use the shift-and-add grid disentangling technique to characterize the hidden companions in 51 SB1 O-type and evolved B-type binaries in the LMC monitored in the framework of the Tarantula Massive Binary Monitoring (TMBM). Out of the 51 SB1 systems, 43 (84%) are found to have non-degenerate stellar companions, of which 28 are confident detections, and 15 are less certain (SB1: or SB2:). Of these 43 targets, one is found to be a triple (VFTS 64), and two are found to be quadruples (VFTS 120, 702). The remaining eight targets (16%) retain an SB1 classification. Aside from the unambiguous case of VFTS 243, analysed in detailed in a separate paper, we identify two additional OB+BH candidates: VFTS 514 and VFTS 779. Additional black holes may be present in the sample but at a lower probability. Our study firmly establishes a virtually flat natal mass-ratio distribution for O-type stars at LMC metallicity, covering the entire mass-ratio range (0.05 < q < 1) and periods in the range 0 < log P < 3 [d]. The nature of the OB+BH candidates should be verified through future monitoring, but the frequency of OB+BH candidates is generally in line with recent predictions at LMC metallicity.

==> SimsPlot.py <==
import numpy as np
import matplotlib.pyplot as plt
import pandas as pd
import glob
import spectres
from scipy.interpolate import interp1d
from matplotlib.ticker import (MultipleLocator, AutoMinorLocator)
import matplotlib.pylab as pylab
params = {'legend.fontsize': 'large',
          'figure.figsize': (6, 5),
         'axes.labelsize': 'x-large',
         'axes.titlesize':'large',
         'xtick.labelsize':'x-large',
         'ytick.labelsize':'x-large'}
pylab.rcParams.update(params)
legsize = 12
alphaleg = 0.
locleg1='best'
locleg2='lower right'

Binning = True
lw = 2
binsize = 2.

def PlotIdents(ax, idfile, idlen=0.02, idy=1.01, idsize=8, laboffs=0.01, lamidpriv=0, collideofs = 0.05):
    idents = open(idfile).readlines()
    for line in idents:
        if len(line)<2:
            continue
        Cond= line.split()[0] != '\IDENT' and line.split()[0] != '\IDMULT'
        if Cond:
            continue
        if line.split()[0] == '\IDENT':
            lamid = float(line.split()[1])         
            ident = line.split()[2]        
            ident = ident.replace("&E", '')            
            ident = ident.replace("\,", '')
            ident = ident.replace('#a#', r'$\alpha$')
            ident = ident.replace('#b#', r'$\beta$')
            ident = ident.replace('#g#', r'$\gamma$')
            ident = ident.replace('#d#', r'$\delta$')  
            #print 'bla', lamid, lamidpriv, ident            
            if lamid - lamidpriv < 10:     
                ax.plot([lamid, lamid], [idy+collideofs, idy+idlen+collideofs], color='black')                
                ax.text(lamid, idy+idlen+laboffs+collideofs, ident, size=idsize, rotation=90, ha='center', va='bottom', transform=ax.transData)
            else:
                ax.plot([lamid, lamid], [idy, idy+idlen], color='black')                
                ax.text(lamid, idy+idlen+laboffs, ident, size=idsize, rotation=90, ha='center', va='bottom', transform=ax.transData)
            lamidpriv = lamid
        if line.split()[0] == '\IDMULT':       
            N = len(line.split())
            Lammids = []
            for i in np.arange(1,N-1):
                Lammids.append(float(line.split()[i].replace(',','')))
            lamid = np.average(np.array(Lammids))
            #print 'bla2', lamid, lamidpriv                
            ident = line.split()[-1]     
            ident = ident.replace("&E", '')      
            ident = ident.replace('"', '')      
            ident = ident.replace("\,", '')            
            ident = ident.replace('#a#', r'$\alpha$')
            ident = ident.replace('#b#', r'$\beta$')
            ident = ident.replace('#g#', r'$\gamma$')
            ident = ident.replace('#d#', r'$\delta$')      
            #print 'bla2', lamid, lamidpriv, ident
            if lamid - lamidpriv < 10:     
                ax.plot([lamid, lamid], [idy+collideofs, idy+idlen+collideofs], color='black')                
                ax.text(lamid, idy+idlen+laboffs+collideofs, ident, size=idsize, rotation=90, ha='center', va='bottom', transform=ax.transData)
            else:
                ax.plot([lamid, lamid], [idy, idy+idlen], color='black')                
                ax.text(lamid, idy+idlen+laboffs, ident, size=idsize, rotation=90, ha='center', va='bottom', transform=ax.transData)
            lamidpriv = lamid              
                


def read_xytable(infile):
    print("%s: Input file is an xytable file." % infile)    
    spec = (pd.read_csv(infile, sep=" ", header=0)).values   
    wave = spec[:,0]
    flux = spec[:,1]    
    return np.array([wave, flux]).T

Adis = read_xytable('ADIS_lguess_K1K2=0.03_82.8_400.0.txt')
Bdis = read_xytable('BDIS_lguess_K1K2=0.03_82.8_400.0.txt')
Atemp = read_xytable('TempA.txt')
Btemp = read_xytable('TempB.txt')

##fig, axes = plt.subplots(nrows=2, ncols=1)

##axes[0].plot([Adis[0,0], Adis[-1, 0]], [1., 1.], color='black')
##axes[0].plot(Adis[:,0], Adis[:,1], label='primary dis.', color='red')
##axes[0].plot(Bdis[:,0], Bdis[:,1], label='secondary dis.', color='green')
##axes[0].plot(Atemp[:,0], Atemp[:,1], label='primary template', linestyle = '--', color='black')
##axes[0].plot(Btemp[:,0], Btemp[:,1], label='secondary template', linestyle = '--', color='orange')



##bingrid = np.arange(Adis[0,0], Adis[-1,0]+0.1, 1.)

##Bdiffbin= spectres.spectres(bingrid, Bdis[:,0], Bdis[:,1] - interp1d(Btemp[:,0], Btemp[:,1])(Bdis[:,0]), spec_errs=None, fill=None, verbose=True)

##axes[1].plot(Adis[:,0], Adis[:,1] - interp1d(Atemp[:,0], Atemp[:,1])(Adis[:,0]) , label='difference (primary)', linestyle = 'solid', color='red')
##axes[1].plot(bingrid, Bdiffbin, label='difference (secondary)', linestyle = 'solid', color='green')
##axes[1].plot([Adis[0,0], Adis[-1, 0]], [0., 0.], color='black')
##axes[0].set_xlim(Adis[0,0], Adis[-1,0])
##axes[1].set_xlim(Adis[0,0], Adis[-1,0])

##axes[0].set_ylim(0.6, 1.25)
##axes[1].set_ylim(-0.18, 0.18)

##axes[0].tick_params(labelbottom=False)      
###axes[0].tick_params(axis='x', which='minor', bottom=True)
##axes[1].tick_params(axis='x', which='minor', bottom=True)
##axes[0].set_ylabel('Flux')
##axes[1].set_ylabel('Flux')
##axes[1].set_xlabel(r'Wavelength $[\AA]$')

##idfile = '/Users/tomer/Desktop/Work/Papers/SB1_TMBM/Figs/idents.dat'

##PlotIdents(axes[0], idfile)

##plt.tight_layout()    
##plt.subplots_adjust(wspace=0, hspace=0)
##axes[0].legend(prop={'size': legsize}, loc=locleg1, framealpha=alphaleg, ncol=2)
##axes[1].legend(prop={'size': legsize}, loc=locleg2, framealpha=alphaleg)
##plt.savefig('SimsVFTS243_DisSpec_9.5Msun.pdf')
##plt.show()


#fig, axes = plt.subplots(nrows=1, ncols=1)

plt.plot([Adis[0,0], Adis[-1, 0]], [1., 1.], color='black')

Bdisshift = 0.1


if Binning:
    new_wavsA = np.arange(Adis[0,0], Adis[-1,0], binsize)
    new_wavsB = np.arange(Bdis[0,0], Bdis[-1,0], binsize)
    new_fluxA = spectres.spectres(new_wavsA, Adis[:,0], Adis[:,1], spec_errs=None, fill=None, verbose=True)
    new_fluxB = spectres.spectres(new_wavsB, Bdis[:,0], Bdis[:,1], spec_errs=None, fill=None, verbose=True)  
else:
    new_wavsA = np.copy(A[:,0])
    new_wavsB = np.copy(B[:,0])
    new_fluxA = np.copy(A[:,1])
    new_fluxB = np.copy(B[:,1])
    
plt.plot(new_wavsA, new_fluxA, label='primary dis.', color='red')
plt.plot(new_wavsB, new_fluxB-Bdisshift, label='secondary dis.', color='green')
plt.plot(Atemp[:,0], Atemp[:,1], label='primary template', linestyle = '--', color='black', linewidth=lw)
plt.plot(Btemp[:,0], Btemp[:,1]-Bdisshift, label='secondary template', linestyle = '--', color='orange', linewidth=lw)



bingrid = np.arange(Adis[0,0], Adis[-1,0]+0.1, 1.)

#Bdiffbin= spectres.spectres(bingrid, Bdis[:,0], Bdis[:,1] - interp1d(Btemp[:,0], Btemp[:,1])(Bdis[:,0]), spec_errs=None, fill=None, verbose=True)

##axes[1].plot(Adis[:,0], Adis[:,1] - interp1d(Atemp[:,0], Atemp[:,1])(Adis[:,0]) , label='difference (primary)', linestyle = 'solid', color='red')
#axes[1].plot(bingrid, Bdiffbin, label='difference (secondary)', linestyle = 'solid', color='green')
#axes[1].plot([Adis[0,0], Adis[-1, 0]], [0., 0.], color='black')
plt.xlim(Adis[0,0], Adis[-1,0] - 30.)
#axes[1].set_xlim(Adis[0,0], Adis[-1,0])

plt.ylim(0.6, 1.25)
#axes[1].set_ylim(-0.18, 0.18)

#plt.tick_params(labelbottom=False)      
#axes[0].tick_params(axis='x', which='minor', bottom=True)
#axes[1].tick_params(axis='x', which='minor', bottom=True)
plt.ylabel('Flux')
#axes[1].set_ylabel('Flux')
plt.xlabel(r'Wavelength $[\AA]$')

idfile = 'idents.dat'

PlotIdents(plt.gca(), idfile)

plt.tight_layout()    
plt.subplots_adjust(wspace=0, hspace=0)
plt.legend(prop={'size': legsize}, loc=locleg1, framealpha=alphaleg, ncol=2)
#axes[1].legend(prop={'size': legsize}, loc=locleg2, framealpha=alphaleg)
plt.savefig('SimsVFTS243_DisSpec_6.2HeMsun.pdf')
plt.show()

